Reference Energies for Non-Relativistic Core Ionization Potentials

Deep-lying core electrons carry highly localized, site-specific information that forms the basis of X-ray photoelectron spectroscopy. Accurately predicting their associated core ionization potentials (IPs) is a demanding theoretical task, requiring a balanced treatment of strong orbital relaxation, electron correlation, and relativistic effects. Over the years, a variety of approaches have been developed, ranging from state-specific wave function methods to linear-response formalisms and Green's function techniques. However, their assessment has often relied on comparisons with experiment, where multiple sources of error (basis set incompleteness, relativistic corrections, and vibrational effects) are entangled, making it difficult to isolate the performance of correlation treatments. In the present work, we establish a consistent, theory-based benchmark for core IPs by computing 84 non-relativistic values (73 second-row and 11 third-row IPs) at the full configuration interaction level within the core-valence separation approximation, using large correlation-consistent basis sets augmented with tight-core and diffuse functions (aug-cc-pCVXZ). These results define theoretical best estimates within a fixed finite basis set, providing a chemically accurate reference for method development and validation. Importantly, our dataset allows for systematic, theory-versus-theory comparisons that disentangle correlation and relaxation effects from other physical contributions. On this basis, we assess the performance of widely used approximate methods, including equation-of-motion coupled-cluster approaches up to the inclusion of quadruple excitations, the one-shot $G_0W_0$ scheme, as well as state-specific methods.

==> anc/xyz/BF.xyz <==
2

B  0.0000  0.0000  0.0000
F  0.0000  0.0000  1.2685


==> anc/xyz/C2H2.xyz <==
4

C  0.0000  0.0000  0.6035
C  0.0000  0.0000 -0.6035
H  0.0000  0.0000  1.6617
H  0.0000  0.0000 -1.6617


==> anc/xyz/C2H4.xyz <==
6

C  0.0000  0.6669  0.0000
C  0.0000 -0.6669  0.0000
H  0.0000  1.2295  0.9223
H  0.0000 -1.2295  0.9223
H  0.0000  1.2295 -0.9223
H  0.0000 -1.2295 -0.9223


==> anc/xyz/CH2CHF.xyz <==
6

C  0.0000  0.0000  0.0000
C  1.3240  0.0000  0.0000
H -0.5184  0.9438  0.0000
H -0.5609 -0.9200  0.0000
H  1.9560  0.8733  0.0000
F  2.0347 -1.1424  0.0000


==> anc/xyz/CH2NH.xyz <==
5

C    0.05660421            0.00000000            0.58786894
N    0.05696070            0.00000000           -0.68622506
H   -0.84213766            0.00000000            1.20280208
H    1.00795114            0.00000000            1.10806523
H   -0.89936939            0.00000000           -1.03833820


==> anc/xyz/CH2O.xyz <==
4

C  0.0000  0.0000 -0.6030
O  0.0000  0.0000  0.6054
H  0.0000  0.9347 -1.1822
H  0.0000 -0.9347 -1.1822


==> anc/xyz/CH2S.xyz <==
4

C    0.00000000            0.00000000           -1.10427274
S    0.00000000            0.00000000            0.51463116
H    0.00000000            0.91895736           -1.67756323
H    0.00000000           -0.91895736           -1.677563234


==> anc/xyz/CH3CHO.xyz <==
7

C   -0.00124094            0.00000000            0.46104598
C   -0.93054640            0.00000000           -0.71424991
O    1.20624568            0.00000000            0.38083840
H   -0.49162964            0.00000000            1.44957198
H   -1.57671241            0.87868017           -0.66257994
H   -1.57671241           -0.87868017           -0.66257994
H   -0.37065389            0.00000000           -1.64609256


==> anc/xyz/CH3CN.xyz <==
6

C        0.00000        0.00000        0.00000
C        1.45672        0.00000        0.00000
H        1.82801        1.02228        0.00000
H        1.82801       -0.51114        0.88532
H        1.82801       -0.51114       -0.88532
N       -1.15829        0.00000        0.00000


==> anc/xyz/CH3F.xyz <==
5

F   0.00000        0.00000        0.00000
C   1.38680        0.00000        0.00000
H   1.73512        1.03084        0.00000
H   1.73512       -0.51542        0.89273
H   1.73512       -0.51542       -0.89273


==> anc/xyz/CH3NC.xyz <==
6

C       -1.17284        0.00000        0.00000
N        0.00000        0.00000        0.00000
C        1.42106        0.00000        0.00000
H        1.78341        1.02508        0.00000
H        1.78341       -0.51254        0.88775
H        1.78341       -0.51254       -0.88775


==> anc/xyz/CH3NO.xyz <==
6

C   -0.94419297            0.00000000           -0.56740524
N   -0.00286683            0.00000000            0.57183096
O    1.15791903            0.00000000            0.22993880
H   -0.40928669            0.00000000           -1.51564611
H   -1.57415127            0.88267715           -0.45733920
H   -1.57415127           -0.88267715           -0.45733920


==> anc/xyz/CH3OH.xyz <==
6

H  0.0000   0.0000   0.0000
C  1.0871   0.0000   0.0000
O  1.4965   1.3630   0.0000
H  2.4550   1.3862   0.0000
H  1.4350  -0.5288  -0.8902
H  1.4350  -0.5288   0.8902


==> anc/xyz/CH4.xyz <==
5

C  0.0000   0.0000  0.0000
H  1.0879   0.0000  0.0000
H -0.3626   1.0257  0.0000
H -0.3626  -0.5128 -0.8883
H -0.3626  -0.5128  0.8883


==> anc/xyz/CO.xyz <==
2

C  0.0000  0.0000  0.0000
O  0.0000  0.0000  1.1335 


==> anc/xyz/CO2.xyz <==
3

O -1.1652  0.0000  0.0000
C  0.0000  0.0000  0.0000
O  1.1652  0.0000  0.0000


==> anc/xyz/CS.xyz <==
2

C  0.0000  0.0000  0.0000
S  0.0000  0.0000  1.5485 


==> anc/xyz/Cl2.xyz <==
2

Cl  0.0000  0.0000  0.0000
Cl  0.0000  0.0000  2.01217


==> anc/xyz/F2.xyz <==
2

F  0.0000  0.0000  0.0000
F  0.0000  0.0000  1.4137


==> anc/xyz/FCHO.xyz <==
4

C    0.00283691            0.00000000            0.39858135
O    1.15027151            0.00000000            0.11794170
H   -0.44369578            0.00000000            1.38983618
F   -0.97395764            0.00000000           -0.52586324


==> anc/xyz/H2CCO.xyz <==
5

C    0.00000000            0.00000000           -1.29547953
C    0.00000000            0.00000000            0.01851350
O    0.00000000            0.00000000            1.18357846
H    0.00000000            0.93893013           -1.81881376
H    0.00000000           -0.93893013           -1.81881376


==> anc/xyz/H2CNN.xyz <==
5

C    0.00000000            0.00000000           -1.22149978
N    0.00000000            0.00000000            0.07650786
N    0.00000000            0.00000000            1.21670126
H    0.00000000            0.95185857           -1.71597520
H    0.00000000           -0.95185857           -1.71597520


==> anc/xyz/H2NCHO.xyz <==
6

C    0.00096902            0.00000000            0.41970790
O    1.20026470            0.00000000            0.23240841
N   -0.93604058            0.00000000           -0.56208803
H   -0.44521509            0.00000000            1.42281192
H   -0.64165073            0.00000000           -1.52189729
H   -1.91365033            0.00000000           -0.34413091


==> anc/xyz/H2O.xyz <==
3

O  0.0000  0.0000  0.0000
H  0.9591  0.0000  0.0000
H -0.2373  0.9293  0.0000


==> anc/xyz/H2S.xyz <==
3

S    0.00000000            0.00000000           -0.26652056
H    0.00000000            0.96219289            0.66259489
H    0.00000000           -0.96219289            0.66259489


==> anc/xyz/HCN.xyz <==
3

H -1.0606  0.0000  0.0000
C  0.0000  0.0000  0.0000
N  1.1565  0.0000  0.0000


==> anc/xyz/HCOOH.xyz <==
5

O  0.0000  0.0000  0.0000
H  2.0353  0.0000  0.0000
C  1.0800  0.5258  0.0000
O  1.2944  1.8532  0.0000
H  0.4241  2.2763  0.0000


==> anc/xyz/HCl.xyz <==
2

H  0.0000  0.0000  0.0000
Cl 0.0000  0.0000  1.2751


==> anc/xyz/HF.xyz <==
2

H  0.0000  0.0000  0.0000
F  0.0000  0.0000  0.9196


==> anc/xyz/HNCO.xyz <==
4

C        0.00000        0.00000        0.00000
N        1.21534        0.00000        0.00000
H        1.76899        0.83655        0.00000
O       -1.16901        0.00000        0.00000



==> anc/xyz/HNO.xyz <==
3

O    0.11165478            0.00000000            1.14017824
N   -0.23694895            0.00000000           -0.01899356
H    0.62529418            0.00000000           -0.62118467


==> anc/xyz/HOF.xyz <==
3
  
H        0.00000        0.00000        0.00000
O        0.96765        0.00000        0.00000
F        1.16140        1.42521        0.00000



==> anc/xyz/N2.xyz <==
2

N  0.0000  0.0000  0.0000
N  0.0000  0.0000  1.1007


==> anc/xyz/N2CH2.xyz <==
5

C    0.00000000            0.00000000           -0.14126967
H    0.00000000            0.93077453           -0.68060909
H    0.00000000           -0.93077453           -0.68060909
N    0.61415302            0.00000000            1.20220070
N   -0.61415302            0.00000000            1.20220070


==> anc/xyz/NH2F.xyz <==
4

F        0.00000        0.00000        0.00000
N        1.42944        0.00000        0.00000
H        1.62525        0.99892        0.00000
H        1.62525       -0.30787        0.95029


==> anc/xyz/NH3.xyz <==
4

N  0.0000  0.0000  0.0000
H  0.3816  0.9375  0.0000
H  0.3816 -0.4687  0.8119
H  0.3816 -0.4687 -0.8119


==> anc/xyz/NNO.xyz <==
3

N        0.00000        0.00000        0.00000
N        1.13153        0.00000        0.00000
O       -1.18937        0.00000        0.00000


==> anc/xyz/OCS.xyz <==
3

O -1.1615  0.0000  0.0000
C  0.0000  0.0000  0.0000
S  1.5719  0.0000  0.0000


==> anc/xyz/P2.xyz <==
2

P  0.0000  0.0000  0.0000
P  0.0000  0.0000  1.9105


==> anc/xyz/PH3.xyz <==
4

P  0.0000  0.0000  0.0000
H  0.7746  1.1826  0.0000
H  0.7746 -0.5913  1.0242
H  0.7746 -0.5913 -1.0242


==> anc/xyz/PN.xyz <==
2

P  0.0000  0.0000  0.0000
N  0.0000  0.0000  1.5041


==> anc/xyz/SiH4.xyz <==
5

Si 0.0000  0.0000  0.0000
H  1.4807  0.0000  0.0000
H -0.4936  1.3960  0.0000
H -0.4936 -0.6980 -1.2090
H -0.4936 -0.6980  1.2090


==> anc/xyz/SiO.xyz <==
2

Si 0.0000  0.0000  0.0000
O  0.0000  0.0000  1.5319 


==> anc/xyz/molecules.txt <==
BF             7          2
C2H2           7          2
C2H4           8          2
CH2CHF        12          3   
CH2NH          8          2
CH2O           8          2
CH2S          12          2
CH3CN         11          3
CH3F           9          2
CH3NC         11          3
CH3NO         12          3
CH3OH          9          2
CH4            5          1
CO             7          2
CO2           11          3
CS            11          2
F2             9          2
FCHO          12          3
H2CCO         11          3
H2CNN         11          3
H2NCHO        12          3
H2O            5          1
H2S            9          1
HCN            7          2
HCOOH         12          3
HCl            9          1
HF             5          1
HNCO          11          3
HNO            8          2
HOF            9          2
N2             7          2
NH2F           9          2
NH3            5          1
NNO           11          3
OCS           15          3
PH3            9          1
PN            11          2
SiH4           9          1
SiO           11          2
CH3CHO        12          3
N2CH2         11          3
P2            15          2
Cl2           17          2

